Gauge couplings of the Standard Model in the octonionic framework: invariant normalisations, current-consistent Abelian matching, and a scale-explicit matching ledger

We present a normalisation audit of the gauge-sector account of the $E_8\otimes\omega E_8$ octonionic unification programme. Exact identities within the specified algebraic construction, consequences of an effective support model, and microscopic hypotheses are kept separate. The recurrent $3/8$ is the squared half-spacing of the adopted exceptional-Jordan family spectrum, while the exponential charge dependence is a multiplicative-character hypothesis motivated by the trace-dynamics action; the action parameter $\alpha_{\rm TD}$ is not the electromagnetic fine-structure constant. On the real ladder space $H_6$, the real Schur lemma fixes the shape of a colour-singlet self-adjoint photon profile to be proportional to the identity. The resulting $1/6$ dilution follows only if the Hilbert-Schmidt norm used in the support model is the physical norm induced by the projected gauge kinetic term. It therefore gives the conditional boundary value $[\alpha_\gamma^{(0)}]^{-1}=137.04006064\ldots$, whereas comparison with CODATA requires the factor $Z_\gamma=1.0000296379\ldots$, which remains to be calculated independently. [abstract truncated].

==> scripts/make_figures.py <==
#!/usr/bin/env python3
"""Generate figures for the gauge-coupling matching manuscript."""
from __future__ import annotations

import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import solve_ivp

OUT = Path(__file__).resolve().parents[1] / "figures"
OUT.mkdir(parents=True, exist_ok=True)

# Numerical constants used in the manuscript.
q0 = 1.0 / 3.0
delta2 = 3.0 / 8.0
delta = math.sqrt(delta2)
A = math.exp(q0 * (q0 - delta))
alpha_star = A * A * delta2 * delta2
s2_star = 3.0 / 13.0
s2_exp = 0.23129
s2_sigma = 0.00004
eta_exp = 5.0 * s2_exp / (3.0 * (1.0 - s2_exp))
MZ = 91.1880
alpha_s_MZ = 0.1180
alpha_hat_MZ = 1.0 / 127.930


def save(fig: plt.Figure, stem: str) -> None:
    fig.savefig(OUT / f"{stem}.pdf", bbox_inches="tight")
    fig.savefig(OUT / f"{stem}.png", dpi=240, bbox_inches="tight")
    plt.close(fig)


# Figure 1: epistemic and coupling ledger.
fig = plt.figure(figsize=(8.0, 5.3))
ax = fig.add_axes([0.015, 0.025, 0.97, 0.95])
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.axis("off")

boxes = [
    (0.015, 0.66, 0.29, 0.31, "Specified algebraic\ndata",
     r"$q_0=1/3$, $\delta^2=3/8$" + "\n" + "charge traces;" + "\n" + "anomaly checks"),
    (0.355, 0.66, 0.29, 0.31, "Explicit\nhypotheses",
     r"spectral character $A$" + "\n" + "kinetic norm; colour matching" + "\n" + r"two-channel $U(1)$ metric"),
    (0.695, 0.66, 0.29, 0.31, "Zeroth-order\nboundary",
     r"$\alpha_\star=A^2\delta^4$" + "\n" + r"$d_3^2=1$, $d_\gamma^2=1/16$"),
    (0.07, 0.17, 0.37, 0.31, "Equal-connection\nbenchmark",
     r"$g_Y^2/g_2^2=3/10$" + "\n" + r"$d_2^2=13/48$, $d_Y^2=13/160$" + "\n" + "not embedding independent"),
    (0.56, 0.17, 0.37, 0.31, "Observable\ncouplings",
     r"$g_i^{\rm phys}=Z_i^{1/2}d_i g_\star$" + "\n" + "RG evolution + finite thresholds" + "\n" + "scale map remains open"),
]
for x, y, w, h, title, body in boxes:
    rect = plt.Rectangle((x, y), w, h, fill=False, linewidth=1.5)
    ax.add_patch(rect)
    ax.text(x + w / 2, y + h * 0.79, title, ha="center", va="center", fontsize=11.5, fontweight="bold", linespacing=1.12)
    ax.text(x + w / 2, y + h * 0.32, body, ha="center", va="center", fontsize=9.4, linespacing=1.38)

arrow = dict(arrowstyle="->", linewidth=1.4, shrinkA=3, shrinkB=3)
ax.annotate("", xy=(0.355, 0.815), xytext=(0.305, 0.815), arrowprops=arrow)
ax.annotate("", xy=(0.695, 0.815), xytext=(0.645, 0.815), arrowprops=arrow)
ax.annotate("", xy=(0.255, 0.48), xytext=(0.50, 0.66), arrowprops=arrow)
ax.annotate("", xy=(0.745, 0.48), xytext=(0.84, 0.66), arrowprops=arrow)
ax.annotate("", xy=(0.56, 0.325), xytext=(0.44, 0.325), arrowprops=arrow)
ax.text(0.50, 0.045, "Arrows show logical dependence; the ingredients have different evidential status.",
        ha="center", fontsize=9.3)
save(fig, "coupling_ledger")


# Figure 2: weak angle versus the two-channel reduction eta.
eta = np.linspace(0.44, 0.56, 600)
s2 = 3.0 * eta / (5.0 + 3.0 * eta)
fig, ax = plt.subplots(figsize=(7.8, 5.0))
ax.plot(eta, s2, label=r"$\sin^2\theta_\star(\eta)=3\eta/(5+3\eta)$")
ax.axvline(0.5, linestyle="--", linewidth=1.2, label=r"equal connection coefficients: $\eta=1/2$")
ax.axvline(eta_exp, linestyle=":", linewidth=1.6, label=rf"PDG-implied $\eta={eta_exp:.6f}$")
ax.axhspan(s2_exp - s2_sigma, s2_exp + s2_sigma, alpha=0.18, label=r"PDG 2024 $\overline{\mathrm{MS}}$ band")
ax.scatter([0.5], [s2_star], zorder=4)
ax.set_xlabel(r"two-channel kinetic factor $\eta$")
ax.set_ylabel(r"$\sin^2\theta_W$")
ax.set_title("Weak-angle benchmark versus the hypercharge kinetic factor")
ax.grid(True, alpha=0.25)
ax.legend(frameon=False, fontsize=9)
save(fig, "weak_angle_eta")


# Figure 3: scale diagnostic.
def alpha_s_run(alpha_initial: float, mu_initial: float, mu_final: float, nf: int = 5) -> float:
    b0 = 11.0 - 2.0 * nf / 3.0
    b1 = 102.0 - 38.0 * nf / 3.0

    def rhs(t: float, y: np.ndarray) -> list[float]:
        a = float(y[0])
        return [-(b0 * a * a) / (2.0 * math.pi) - (b1 * a**3) / (8.0 * math.pi**2)]

    sol = solve_ivp(rhs, (math.log(mu_initial), math.log(mu_final)), [alpha_initial],
                    rtol=1e-11, atol=1e-13)
    if not sol.success:
        raise RuntimeError(sol.message)
    return float(sol.y[0, -1])


def weak_ratio(mu: float) -> float:
    bY, b2 = 41.0 / 6.0, -19.0 / 6.0
    e2 = 4.0 * math.pi * alpha_hat_MZ
    gY2_MZ = e2 / (1.0 - s2_exp)
    g22_MZ = e2 / s2_exp
    L = math.log(mu / MZ)
    gY2 = 1.0 / (1.0 / gY2_MZ - bY * L / (8.0 * math.pi**2))
    g22 = 1.0 / (1.0 / g22_MZ - b2 * L / (8.0 * math.pi**2))
    return gY2 / g22

mus = np.linspace(70.0, 115.0, 500)
strong_mismatch = np.array([100.0 * (alpha_s_run(alpha_s_MZ, MZ, m) / alpha_star - 1.0) for m in mus])
weak_mismatch = np.array([100.0 * (weak_ratio(m) / (3.0 / 10.0) - 1.0) for m in mus])
fig, ax = plt.subplots(figsize=(8.2, 5.1))
ax.plot(mus, strong_mismatch, label=r"QCD: $\alpha_s(\mu)/\alpha_\star-1$ (two loop)")
ax.plot(mus, weak_mismatch, label=r"EW benchmark: $(g_Y^2/g_2^2)/(3/10)-1$ (one loop)")
ax.axhline(0.0, linewidth=1.0)
ax.axvline(82.155, linestyle=":", linewidth=1.2, label=r"weak zero $82.2$ GeV")
ax.axvline(97.876, linestyle="--", linewidth=1.2, label=r"strong zero $97.9$ GeV")
ax.set_xlabel(r"comparison scale $\mu$ [GeV]")
ax.set_ylabel("fractional mismatch [%]")
ax.set_title("Minimal-running scale diagnostic")
ax.grid(True, alpha=0.25)
ax.legend(frameon=False, fontsize=9)
save(fig, "scale_diagnostic")

print(f"Wrote figures to {OUT}")


==> scripts/make_uv_figure.py <==
#!/usr/bin/env python3
"""Generate the UV running figure for R2 (conditional benchmark, minimal desert,
n_H = 2, canonical SU(5) normalisation). Style matches make_figures.py."""
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

OUT = Path(__file__).resolve().parents[1] / "figures"
OUT.mkdir(parents=True, exist_ok=True)

q0 = 1.0 / 3.0
delta = math.sqrt(3.0 / 8.0)
alpha_star = math.exp(2 * q0 * (q0 - delta)) * (3.0 / 8.0) ** 2
alpha_gamma0 = alpha_star / 16.0
s2 = 3.0 / 13.0
MZ = 91.1880

inv2 = s2 / alpha_gamma0
invY = (1.0 - s2) / alpha_gamma0
inv1 = (3.0 / 5.0) * invY
inv3 = 1.0 / alpha_star

b = {1: 4.0 + 2 / 10.0, 2: -22.0 / 3.0 + 4.0 + 2 / 6.0, 3: -7.0}
inv = {1: inv1, 2: inv2, 3: inv3}

t = np.linspace(0.0, math.log(1.5e19 / MZ), 400)
mu = MZ * np.exp(t)

fig, ax = plt.subplots(figsize=(7.8, 5.0))
labels = {1: r"$\alpha_1^{-1}$ ($SU(5)$ norm.)", 2: r"$\alpha_2^{-1}$", 3: r"$\alpha_3^{-1}$"}
styles = {1: "-", 2: "--", 3: "-."}
for i in (1, 2, 3):
    ax.plot(mu, inv[i] - b[i] * t / (2 * math.pi), styles[i], linewidth=1.7, label=labels[i])

# pairwise crossings
for (i, j) in [(1, 2), (1, 3), (2, 3)]:
    tc = 2 * math.pi * (inv[i] - inv[j]) / (b[i] - b[j])
    muc = MZ * math.exp(tc)
    ainv = inv[i] - b[i] * tc / (2 * math.pi)
    ax.scatter([muc], [ainv], zorder=4, s=28, color="k")

ax.set_xscale("log")
ax.set_xlabel(r"$\mu$ [GeV]")
ax.set_ylabel(r"$\alpha_i^{-1}(\mu)$")
ax.set_xlim(MZ, 1.5e19)
ax.axvline(1.22e19, linestyle=":", linewidth=1.1, color="0.4")
ax.text(1.0e19, 12, r"$M_{\rm Pl}$", rotation=90, va="bottom", fontsize=9)
ax.legend(frameon=False, fontsize=10, loc="lower left")
ax.set_title("Conditional one-loop UV diagnostic ($n_H=2$)", fontsize=11)
fig.savefig(OUT / "running_uv.pdf", bbox_inches="tight")
fig.savefig(OUT / "running_uv.png", dpi=240, bbox_inches="tight")
print("crossings:")
for (i, j) in [(1, 2), (1, 3), (2, 3)]:
    tc = 2 * math.pi * (inv[i] - inv[j]) / (b[i] - b[j])
    print(i, j, "%.3e" % (MZ * math.exp(tc)), "%.2f" % (inv[i] - b[i] * tc / (2 * math.pi)))


==> scripts/numerics.py <==
#!/usr/bin/env python3
"""Numerical checks for the gauge-coupling matching manuscript (R2).

All conventions are documented in the manuscript. No fitting is hidden here.
The R2 audit additionally distinguishes fixed-connection coefficients from
trace-induced coefficients for the current-consistent U(1) x U(1) embedding.
Earlier numerical checks retained here include:
  * PDG reference values updated to the 2024 Review of Particle Physics and
    its 2025 update: sin^2 theta_hat_Z(MZ) = 0.23129 +- 0.00004 (previously the
    stale 2020-2022 value 0.23122 +- 0.00006 was used), MZ = 91.1880 GeV.
  * Uncertainties are propagated to eta_exp and chi_exp.
  * A two-loop electroweak cross-check (with top-Yukawa contribution) of the
    weak zero-mismatch scale, and a three-loop QCD cross-check of the strong
    zero-mismatch scale, are added to test perturbative stability of the
    minimal-running diagnostic.
  * The residual weak-ratio mismatch at the strong zero scale is expressed as
    the finite threshold correction Delta(1/g_Y^2) that a matching calculation
    must supply.
"""
from __future__ import annotations

import math
from scipy.integrate import solve_ivp
from scipy.optimize import brentq, minimize_scalar

# Algebraic seed
q0 = 1.0 / 3.0
delta2 = 3.0 / 8.0
delta = math.sqrt(delta2)
A = math.exp(q0 * (q0 - delta))
alpha_star = A * A * delta2 * delta2
alpha_gamma0 = alpha_star / 16.0
alpha_gamma0_inv = 1.0 / alpha_gamma0
g_star = math.sqrt(4.0 * math.pi * alpha_star)
e0 = math.sqrt(4.0 * math.pi * alpha_gamma0)

# Reference values: PDG 2024 Review of Particle Physics + 2025 update;
# CODATA 2022 for alpha(0).
alpha0_exp = 7.2973525643e-3
alpha0_inv_exp = 137.035999177
alpha_s_MZ_exp = 0.1180
alpha_s_MZ_sigma = 0.0009
s2_MZ_exp = 0.23129          # sin^2 theta_hat_Z (MS-bar), PDG 2024/2025
s2_MZ_sigma = 0.00004
alpha_hat_MZ_inv = 127.930   # alpha_hat^(5)(MZ)^-1, PDG 2024/2025
alpha_hat_MZ_inv_sigma = 0.008
alpha_hat_MZ = 1.0 / alpha_hat_MZ_inv
MZ = 91.1880                 # GeV, PDG 2024/2025

# New conditional weak-angle boundary
eta_equal = 0.5
s2_star = 3.0 / 13.0
rY2_star = 3.0 / 10.0
eta_exp = 5.0 * s2_MZ_exp / (3.0 * (1.0 - s2_MZ_exp))
eta_exp_sigma = 5.0 * s2_MZ_sigma / (3.0 * (1.0 - s2_MZ_exp) ** 2)
rY2_exp = s2_MZ_exp / (1.0 - s2_MZ_exp)
weak_ratio_matching = rY2_exp / rY2_star
chi_exp = 1.0 / (2.0 * eta_exp) - 1.0
chi_exp_sigma = eta_exp_sigma / (2.0 * eta_exp ** 2)

# Current-consistent two-U(1) normalisation checks.  Visible charges are
# q1=c1*Y, q2=c2*Y with c1+c2=1.  Fixed equal connection coefficients give
# eta=1/2.  Applying the trace prescription separately to the scaled
# generators instead gives eta=1/(c1^2+c2^2) at zero kinetic mixing.
c1_equal = 0.5
c2_equal = 0.5
eta_fixed_connection = 0.5
eta_trace_induced_equal_split = 1.0 / (c1_equal**2 + c2_equal**2)

d2_sq = 13.0 / 48.0
dY_sq = 13.0 / 160.0
d2 = math.sqrt(d2_sq)
dY = math.sqrt(dY_sq)

# Matching factors relative to zeroth-order values
Z_gamma_0 = alpha0_exp / alpha_gamma0
Z_3_MZ = alpha_s_MZ_exp / alpha_star
mixed_ratio_exp = alpha_s_MZ_exp / alpha0_exp
mixed_ratio_sigma = mixed_ratio_exp * (alpha_s_MZ_sigma / alpha_s_MZ_exp)
same_scale_ratio_exp = alpha_s_MZ_exp / alpha_hat_MZ
same_scale_ratio_sigma = same_scale_ratio_exp * math.sqrt(
    (alpha_s_MZ_sigma / alpha_s_MZ_exp) ** 2
    + (alpha_hat_MZ_inv_sigma / alpha_hat_MZ_inv) ** 2)
alpha_2_exp_MZ = alpha_hat_MZ / s2_MZ_exp
alpha_Y_exp_MZ = alpha_hat_MZ / (1.0 - s2_MZ_exp)
Z_2_MZ = alpha_2_exp_MZ / (d2_sq * alpha_star)
Z_Y_MZ = alpha_Y_exp_MZ / (dY_sq * alpha_star)

# Withdrawn weak-angle equation, retained only to reproduce the historical diagnostic.
# Table 4 deliberately quotes only approximately 0.2497.
theta_old = brentq(lambda th: 0.5 * math.sqrt(math.cos(th / 2.0))
                   + math.sqrt(math.sin(th / 2.0)) - 1.0, 0.0, math.pi / 2.0)
s2_old = math.sin(theta_old) ** 2

# --- One-loop electroweak running, measured MSbar couplings at MZ as input ---
def ew_couplings(mu: float, n_higgs_doublets: int = 1) -> tuple[float, float, float]:
    if n_higgs_doublets == 1:
        bY, b2 = 41.0 / 6.0, -19.0 / 6.0
    elif n_higgs_doublets == 2:
        bY, b2 = 7.0, -3.0
    else:
        bY = 41.0 / 6.0 + (n_higgs_doublets - 1.0) / 6.0
        b2 = -19.0 / 6.0 + (n_higgs_doublets - 1.0) / 6.0
    ehat2 = 4.0 * math.pi * alpha_hat_MZ
    gY2_MZ = ehat2 / (1.0 - s2_MZ_exp)
    g2_2_MZ = ehat2 / s2_MZ_exp
    L = math.log(mu / MZ)
    inv_gY2 = 1.0 / gY2_MZ - bY * L / (8.0 * math.pi ** 2)
    inv_g22 = 1.0 / g2_2_MZ - b2 * L / (8.0 * math.pi ** 2)
    gY2 = 1.0 / inv_gY2
    g22 = 1.0 / inv_g22
    return math.sqrt(gY2), math.sqrt(g22), gY2 / (gY2 + g22)

mu_weak_SM = brentq(lambda mu: ew_couplings(mu, 1)[2] - s2_star, 50.0, MZ)
mu_weak_2HDM = brentq(lambda mu: ew_couplings(mu, 2)[2] - s2_star, 50.0, MZ)

# --- Two-loop electroweak cross-check (SM, one doublet, top Yukawa only) ---
# GUT-normalised couplings g1^2 = (5/3) gY^2; Machacek-Vaughn coefficients.
B1L = [41.0 / 10.0, -19.0 / 6.0, -7.0]
B2L = [[199.0 / 50.0, 27.0 / 10.0, 44.0 / 5.0],
       [9.0 / 10.0, 35.0 / 6.0, 12.0],
       [11.0 / 10.0, 9.0 / 2.0, -26.0]]
CT = [17.0 / 10.0, 3.0 / 2.0, 2.0]
YT_MZ = 0.99  # y_t(MZ), held fixed over the ~10 GeV interval (adequate here)

def ew_two_loop_ratio(mu: float) -> float:
    ehat2 = 4.0 * math.pi * alpha_hat_MZ
    gY2 = ehat2 / (1.0 - s2_MZ_exp)
    g22 = ehat2 / s2_MZ_exp
    g32 = 4.0 * math.pi * alpha_s_MZ_exp
    y0 = [math.sqrt(5.0 * gY2 / 3.0), math.sqrt(g22), math.sqrt(g32)]

    def rhs(t: float, g: list[float]) -> list[float]:
        g2s = [gi * gi for gi in g]
        out = []
        for i in range(3):
            two = sum(B2L[i][j] * g2s[j] for j in range(3)) - CT[i] * YT_MZ ** 2
            out.append(g[i] ** 3 / (16.0 * math.pi ** 2)
                       * (B1L[i] + two / (16.0 * math.pi ** 2)))
        return out

    sol = solve_ivp(rhs, (math.log(MZ), math.log(mu)), y0, rtol=1e-11, atol=1e-13)
    if not sol.success:
        raise RuntimeError(sol.message)
    g1, g2, _ = sol.y[:, -1]
    gY2_mu = 3.0 * g1 ** 2 / 5.0
    return gY2_mu / g2 ** 2

mu_weak_2loop = brentq(lambda mu: ew_two_loop_ratio(mu) - rY2_star, 50.0, MZ)

# --- QCD running below top threshold, nf = 5 ---
# Three-loop coefficient: Larin & Vermaseren, Phys. Lett. B 303 (1993) 334,
# DOI: 10.1016/0370-2693(93)91441-O.
def alpha_s_run(alpha_initial: float, mu_initial: float, mu_final: float,
                nf: int = 5, loops: int = 2) -> float:
    b0 = 11.0 - 2.0 * nf / 3.0
    b1 = 102.0 - 38.0 * nf / 3.0
    b2 = 2857.0 / 2.0 - 5033.0 * nf / 18.0 + 325.0 * nf ** 2 / 54.0

    def rhs(t: float, y: list[float]) -> list[float]:
        a = y[0]
        d = -(b0 * a * a) / (2.0 * math.pi) - (b1 * a ** 3) / (8.0 * math.pi ** 2)
        if loops >= 3:
            d -= (b2 * a ** 4) / (32.0 * math.pi ** 3)
        return [d]

    sol = solve_ivp(rhs, (math.log(mu_initial), math.log(mu_final)),
                    [alpha_initial], rtol=1e-12, atol=1e-14)
    if not sol.success:
        raise RuntimeError(sol.message)
    return float(sol.y[0, -1])

mu_strong_2loop = brentq(
    lambda mu: alpha_s_run(alpha_star, mu, MZ, 5, 2) - alpha_s_MZ_exp, MZ, 130.0)
mu_strong_3loop = brentq(
    lambda mu: alpha_s_run(alpha_star, mu, MZ, 5, 3) - alpha_s_MZ_exp, MZ, 130.0)

# Common-scale diagnostic
def frac_mismatch_strong(mu: float) -> float:
    return alpha_s_run(alpha_s_MZ_exp, MZ, mu, 5, 2) / alpha_star - 1.0

def frac_mismatch_weak_ratio(mu: float, nh: int = 1) -> float:
    s2 = ew_couplings(mu, nh)[2]
    r = s2 / (1.0 - s2)
    return r / rY2_star - 1.0

opt = minimize_scalar(
    lambda logmu: frac_mismatch_strong(math.exp(logmu)) ** 2
    + frac_mismatch_weak_ratio(math.exp(logmu), 1) ** 2,
    bounds=(math.log(70.0), math.log(120.0)), method='bounded',
    options={'xatol': 1e-14})
mu_compromise = math.exp(opt.x)

# Residual mismatch at the strong zero, expressed as a finite threshold shift.
gY_s, g2_s, _ = ew_couplings(mu_strong_2loop, 1)
gY2_s, g22_s = gY_s ** 2, g2_s ** 2
ratio_at_strong = gY2_s / g22_s
delta_invgY2_needed = 1.0 / (rY2_star * g22_s) - 1.0 / gY2_s
frac_invgY2 = delta_invgY2_needed * gY2_s

# Karolyhazy-type correction diagnostic.
r = math.sqrt(3.0 / 32.0)
delta_K_required = (alpha0_exp / (A * A)) ** 0.25 - r
MPlanck_GeV = 1.220890e19  # non-reduced Planck mass
mu_over_cK = MPlanck_GeV * delta_K_required ** 3

def frac(theory: float, exp: float) -> float:
    return theory / exp - 1.0

print('Algebraic seed and couplings')
print(f'delta=sqrt(3/8) = {delta:.15f}')
print(f'A = {A:.15f}')
print(f'alpha_* = {alpha_star:.12f}')
print(f'g_* = {g_star:.12f}')
print(f'alpha_gamma^(0) = {alpha_gamma0:.12f}')
print(f'[alpha_gamma^(0)]^-1 = {alpha_gamma0_inv:.10f}')
print(f'e^(0) = {e0:.12f}')
print()
print('Weak-sector equal-connection benchmark (PDG 2024 electroweak reference)')
print(f'sin^2 theta benchmark = 3/13 = {s2_star:.12f}')
print(f'fractional deviation from PDG MSbar MZ = {frac(s2_star, s2_MZ_exp):+.8%}')
print(f'pull if no theory error = {(s2_star - s2_MZ_exp) / s2_MZ_sigma:+.3f}')
print(f'eta required by PDG = {eta_exp:.9f} +- {eta_exp_sigma:.9f}')
print(f'eta shift from 1/2 = {(eta_exp / eta_equal - 1):+.8%}')
print(f'chi required (equal-parent convention) = {chi_exp:+.9f} +- {chi_exp_sigma:.9f}')
print(f'eta, fixed equal connection coefficients = {eta_fixed_connection:.9f}')
print(f'eta, trace-induced equal split = {eta_trace_induced_equal_split:.9f}')
print(f'trace-induced weak-angle range (closed limiting range) = {3/8:.9f} to {6/11:.9f}')
print(f'trace-induced equal-split weak angle = {6/11:.9f}')
print(f'(gY^2/g2^2) matching factor = {weak_ratio_matching:.12f}')
print(f'd2^2 = 13/48 = {d2_sq:.12f}; d2={d2:.12f}')
print(f'dY^2 = 13/160 = {dY_sq:.12f}; dY={dY:.12f}')
print(f'old weak fractional deviation = {frac(s2_old, s2_MZ_exp):+.8%}')
print(f'old weak pull = {(s2_old - s2_MZ_exp) / s2_MZ_sigma:+.1f}')
print()
print('Matching factors')
print(f'Z_gamma(0) = alpha_exp/alpha_gamma0 = {Z_gamma_0:.12f}')
print(f'Z_3(MZ) = alpha_s_exp/alpha_* = {Z_3_MZ:.12f}')
print(f'Z_2(MZ) = {Z_2_MZ:.8f}')
print(f'Z_Y(MZ) = {Z_Y_MZ:.8f}')
print(f'Z_Y/Z_2 = {Z_Y_MZ / Z_2_MZ:.8f}')
print(f'mixed physical ratio alpha_s(MZ)/alpha(0) = '
      f'{mixed_ratio_exp:.9f} +- {mixed_ratio_sigma:.3f}')
print(f'same-scale ratio alpha_s(MZ)/alpha_hat(MZ) = '
      f'{same_scale_ratio_exp:.9f} +- {same_scale_ratio_sigma:.3f}')
print()
print('Scale diagnostics')
print(f'mu_weak (SM 1-loop) = {mu_weak_SM:.6f} GeV')
print(f'mu_weak (2HDM 1-loop) = {mu_weak_2HDM:.6f} GeV')
print(f'mu_weak (SM 2-loop + y_t) = {mu_weak_2loop:.6f} GeV')
print(f'mu_strong (nf=5, 2-loop) = {mu_strong_2loop:.6f} GeV')
print(f'mu_strong (nf=5, 3-loop) = {mu_strong_3loop:.6f} GeV')
print(f'least-squares common scale = {mu_compromise:.6f} GeV')
print(f'  strong mismatch there = {frac_mismatch_strong(mu_compromise):+.8%}')
print(f'  weak-ratio mismatch there = {frac_mismatch_weak_ratio(mu_compromise):+.8%}')
print()
print('Finite-threshold target at the strong zero scale')
print(f'gY^2/g2^2 at mu_strong = {ratio_at_strong:.9f} (vs 3/10)')
print(f'mismatch = {ratio_at_strong / rY2_star - 1.0:+.6%}')
print(f'required Delta(1/gY^2) = {delta_invgY2_needed:+.6f}')
print(f'  as fraction of 1/gY^2 = {frac_invgY2:+.6%}')
print()
print('Karolyhazy diagnostic')
print(f'delta_K required = {delta_K_required:.12e}')
print(f'mu_K/c_K = {mu_over_cK:.6f} GeV   (non-reduced M_P = 1.220890e19 GeV)')


==> scripts/uv_running.py <==
#!/usr/bin/env python3
"""UV running diagnostic for R2: one-loop evolution of the conditional
equal-connection benchmark with the minimal desert spectrum (SM gauge-charged matter,
n_H = 2 scalar doublets, sterile singlets), canonical SU(5) normalisation.

R2 benchmark: alpha_em(0) = alpha_star/16 (asymptotic abelian anchor, caveat
stated in text), sin^2 theta_W* = 3/13, alpha_s = alpha_star at M_Z.
Sensitivity variant: measured alpha_hat(MZ) and measured sin^2 theta_hat.

Also: three-loop MSbar IR running of alpha_s with quark thresholds, for the
framework boundary 0.11675418 vs the PDG boundary 0.1180.
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq

MZ = 91.1880
alpha_star = (9.0/64.0)*np.exp((2.0/3.0)*(1.0/3.0 - np.sqrt(3.0/8.0)))
alpha_gamma0 = alpha_star/16.0
s2_star = 3.0/13.0

print("alpha_star =", repr(alpha_star))
print("alpha_gamma0 =", repr(alpha_gamma0), "inverse:", repr(1/alpha_gamma0))

def boundaries(alpha_em, s2):
    a2 = alpha_em/s2
    aY = alpha_em/(1.0-s2)
    a1 = (5.0/3.0)*aY
    return 1/a1, 1/a2

# framework boundary
inv1_f, inv2_f = boundaries(alpha_gamma0, s2_star)
inv3_f = 1/alpha_star
print("\nframework boundary: a1^-1=%.4f a2^-1=%.4f a3^-1=%.4f" % (inv1_f, inv2_f, inv3_f))

# measured boundary
alpha_hat = 1/127.930
s2_hat = 0.23129
inv1_m, inv2_m = boundaries(alpha_hat, s2_hat)
alpha_s_exp = 0.1180
print("measured boundary:  a1^-1=%.4f a2^-1=%.4f a3^-1=%.4f" % (inv1_m, inv2_m, 1/alpha_s_exp))

# one-loop coefficients, canonical SU(5) normalisation, n_g=3
for nH, tag in [(2, "n_H=2"), (1, "n_H=1")]:
    b1 = 4.0 + nH/10.0
    b2 = -22.0/3.0 + 4.0 + nH/6.0
    b3 = -7.0
    print("\n--- %s: b = (%.4f, %.4f, %.4f) ---" % (tag, b1, b2, b3))
    for label, (i1, i2, i3) in [("framework", (inv1_f, inv2_f, inv3_f)),
                                 ("measured", (inv1_m, inv2_m, 1/alpha_s_exp))]:
        inv = {1: i1, 2: i2, 3: i3}
        b = {1: b1, 2: b2, 3: b3}
        print(label)
        for (i, j) in [(1, 2), (1, 3), (2, 3)]:
            t = 2*np.pi*(inv[i]-inv[j])/(b[i]-b[j])   # ln(mu/MZ)
            mu = MZ*np.exp(t)
            ainv = inv[i]-b[i]*t/(2*np.pi)
            print("  a%d=a%d: mu = %.3e GeV, alpha^-1 = %.2f" % (i, j, mu, ainv))
        MPl = 1.22e19
        t = np.log(MPl/MZ)
        vals = [inv[k]-b[k]*t/(2*np.pi) for k in (1, 2, 3)]
        print("  at M_Pl=1.22e19: (%.1f, %.1f, %.1f)" % tuple(vals))

# ---------- IR QCD: three-loop running, leading-order continuous matching ----------
# beta_2: Larin & Vermaseren, Phys. Lett. B 303 (1993) 334,
# DOI: 10.1016/0370-2693(93)91441-O.
# Finite decoupling terms (Chetyrkin, Kniehl & Steinhauser, Nucl. Phys. B
# 510 (1998) 61, DOI: 10.1016/S0550-3213(97)00649-4) are NOT applied.
# The displayed table crosses mb only; the mc branch serves mu < mc.
def beta(alpha, nf):
    b0 = 11.0-2.0*nf/3.0
    b1 = 102.0-38.0*nf/3.0
    b2 = 2857.0/2.0-5033.0*nf/18.0+325.0*nf*nf/54.0
    return -(b0/(2*np.pi))*alpha**2-(b1/(8*np.pi**2))*alpha**3-(b2/(32*np.pi**3))*alpha**4

def run(alpha0, mu0, mu1, nf):
    sol = solve_ivp(lambda t, y: [beta(y[0], nf)], [np.log(mu0), np.log(mu1)],
                    [alpha0], rtol=1e-10, atol=1e-14, dense_output=True)
    if not sol.success:
        raise RuntimeError(sol.message)
    return sol.y[0, -1]

mb, mc, mtau = 4.18, 1.27, 1.777
def alpha_at(mu, a_MZ):
    if mu >= mb:
        return run(a_MZ, MZ, mu, 5)
    a_mb = run(a_MZ, MZ, mb, 5)   # leading-order continuous matching; finite higher-order terms omitted
    if mu >= mc:
        return run(a_mb, mb, mu, 4)
    a_mc = run(a_mb, mb, mc, 4)
    return run(a_mc, mc, mu, 3)

print("\n--- IR QCD: three-loop running, leading-order continuous matching ---")
print("Displayed interval crosses bottom only; charm branch applies below 1.27 GeV.")
print("Finite higher-order decoupling corrections are omitted.")
print("%-22s %-10s %-10s %s" % ("mu", "framework", "PDG-run", "deficit"))
for mu, name in [(MZ, "MZ"), (10.0, "10 GeV"), (mb, "mb"), (3.0, "3 GeV"), (2.0, "2 GeV"), (mtau, "mtau")]:
    af = alpha_at(mu, alpha_star)
    ap = alpha_at(mu, 0.1180)
    print("%-22s %.5f    %.5f    %+.2f%%" % (name, af, ap, 100*(af/ap-1)))

